FaultLens: Learning Compact Behavioral Test Suites for Generated Operational Programs

Generated operational programs are often validated with either a few hand-written examples or exhaustive regression suites. The former can miss sparse boundary and interaction faults, while the latter can be unnecessarily expensive. We introduce FaultLens, a method for learning compact behavioral test suites while preserving an auditable connection to executed evidence. It executes a rich probe domain once, stores the fault-probe kill relation as a sparse outcome cache, and learns probe orderings only from earlier program generations. A fault-driven greedy component exploits known kill structure, while a mutation-independent diversity component covers probe families, cases, templates, and temporal bins. Their alternating hybrid remains useful when a new program contains a fault mechanism absent from ordering construction. We evaluate twenty generated operational policies across four environments, ten execution seeds, 1,200 measured run summaries, 2,160 controlled program transformations, and 4,120,200 executed program-probe pairs. Of 1,960 intended faulty transformations, 1,779 alter a contract or output somewhere in the finite audit domain; 200 additional controls preserve behavior. A 32-probe hybrid learned on generations 1-3 covers 576/582 (99.0%) dynamically killable faults in generations 4-5 using 1.2-2.0% of the exhaustive domain. With an entire fault family withheld from training, diversity raises scenario-family macro coverage from 84.6% to 94.9%. In a downstream deployment study, a conservative admission rule reduces severe tail regressions from 15/20 program-environment groups to 0/20. FaultLens provides a prioritized evidence mechanism, not a proof of correctness, and makes its budget, evidence source, generalization split, and misses explicit.

==> artifact/data/frozen/policies/trial1/burst/program_memory.py <==
def choose_indexes(round_id, slow_queries):
    """Return the complete list of active index names for this decision."""
    has_device = False
    has_tier_type = False

    for q in slow_queries:
        t = q.get("template")
        if t == "device_window":
            has_device = True
        elif t == "tier_type_window":
            has_tier_type = True

    # device_window is slow every round — always keep idx_device_day
    # tier_type_window appears sporadically but is very slow when present
    # Both fit within the budget of 2
    result = ["idx_device_day", "idx_tier_type_day"]

    # On first call (empty slow_queries), maintain both preemptively
    return result


==> artifact/data/frozen/policies/trial1/composite/program_memory.py <==
# Index selection policy derived from slow-query observations
# Phase pattern: tenant_window (rounds 1-24), campaign_window (rounds 25-44), product_window (rounds 45-60)

_TEMPLATE_INDEX = {
    "tenant_window": "idx_tenant_day",
    "campaign_window": "idx_campaign_day",
    "product_window": "idx_product_day",
}

_last_active = "idx_tenant_day"


def choose_indexes(round_id, slow_queries):
    global _last_active

    if slow_queries:
        templates = [q["template"] for q in slow_queries if q["template"] in _TEMPLATE_INDEX]
        if templates:
            _last_active = _TEMPLATE_INDEX[templates[0]]
            return [_last_active]

    # Round-based fallback when called before observations arrive
    if round_id <= 24:
        _last_active = "idx_tenant_day"
    elif round_id <= 44:
        _last_active = "idx_campaign_day"
    else:
        _last_active = "idx_product_day"

    return [_last_active]


==> artifact/data/frozen/policies/trial1/cycle/program_memory.py <==
def choose_indexes(round_id, slow_queries):
    """Return the complete list of active index names for this decision.

    round_id is 1-based.
    slow_queries is a list of dicts observed in the current round, each with:
      template: query-template name
      observed_ms: measured latency
      params: query parameters
    The benchmark may call choose_indexes(round_id, []) before observing the
    current round, then call it again with the slow queries from that round.
    """
    # If we have observed queries, let the dominant template decide.
    if slow_queries:
        campaign_count = sum(1 for q in slow_queries if q['template'] == 'campaign_window')
        region_count = sum(1 for q in slow_queries if q['template'] == 'region_window')
        if campaign_count > region_count:
            return ['idx_campaign_day']
        if region_count > campaign_count:
            return ['idx_region_day']

    # Round-based phase: round 1 is region; from round 2 onward, alternating
    # 10-round blocks of campaign then region repeat indefinitely.
    if round_id == 1:
        return ['idx_region_day']

    phase = (round_id - 2) // 10
    if phase % 2 == 0:
        return ['idx_campaign_day']
    else:
        return ['idx_region_day']


==> artifact/data/frozen/policies/trial1/rare/program_memory.py <==
def choose_indexes(round_id, slow_queries):
    """Return the complete list of active index names for this decision."""
    # device_window dominates every round (~8 queries/round vs rare tier_type_window)
    # idx_device_day (device_id, event_day) directly covers the WHERE clause
    return ["idx_device_day"]


==> artifact/data/frozen/policies/trial2/burst/program_memory.py <==
def choose_indexes(round_id, slow_queries):
    """Return the complete list of active index names for this decision."""
    # device_window is slow every round -> idx_device_day covers (device_id, event_day)
    # tier_type_window appears intermittently but is always slow -> idx_tier_type_day covers (user_tier, event_type, event_day)
    # Both fit within the budget of 2
    return ["idx_device_day", "idx_tier_type_day"]


==> artifact/data/frozen/policies/trial2/composite/program_memory.py <==
def choose_indexes(round_id, slow_queries):
    """Return the complete list of active index names for this decision."""

    TEMPLATE_INDEX = {
        "tenant_window": "idx_tenant_day",
        "campaign_window": "idx_campaign_day",
        "product_window": "idx_product_day",
    }

    if slow_queries:
        counts = {}
        for q in slow_queries:
            t = q.get("template", "")
            counts[t] = counts.get(t, 0) + 1
        dominant = max(counts, key=counts.get)
        idx = TEMPLATE_INDEX.get(dominant)
        if idx:
            return [idx]

    # Phase prediction from round_id when no slow queries observed yet
    if round_id <= 24:
        return ["idx_tenant_day"]
    elif round_id <= 44:
        return ["idx_campaign_day"]
    else:
        return ["idx_product_day"]


==> artifact/data/frozen/policies/trial2/cycle/program_memory.py <==
def choose_indexes(round_id, slow_queries):
    """Return the complete list of active index names for this decision."""
    # Detect current template from slow_queries if available
    templates_seen = {q["template"] for q in slow_queries}

    if templates_seen:
        if "campaign_window" in templates_seen:
            return ["idx_campaign_day"]
        if "region_window" in templates_seen:
            return ["idx_region_day"]

    # Fall back to round-based pattern:
    # Round 1 -> region; rounds 2-11 -> campaign; then alternating blocks of 10
    if round_id == 1:
        return ["idx_region_day"]

    block = (round_id - 2) // 10
    if block % 2 == 0:
        return ["idx_campaign_day"]
    else:
        return ["idx_region_day"]


==> artifact/data/frozen/policies/trial2/rare/program_memory.py <==
def choose_indexes(round_id, slow_queries):
    """Return the complete list of active index names for this decision."""
    # device_window dominates every round (device_id, event_day filter)
    # tier_type_window appears rarely; with budget=1, idx_device_day wins overall
    return ["idx_device_day"]


==> artifact/data/frozen/policies/trial3/burst/program_memory.py <==
def choose_indexes(round_id, slow_queries):
    """Return the complete list of active index names for this decision."""
    # device_window is slow every round; tier_type_window appears from round 14 onward
    # Both need their respective indexes; budget=2 fits exactly
    return ["idx_device_day", "idx_tier_type_day"]


==> artifact/data/frozen/policies/trial3/composite/program_memory.py <==
def choose_indexes(round_id, slow_queries):
    # Phase detection from slow query templates takes priority
    if slow_queries:
        templates = {q["template"] for q in slow_queries}
        if "product_window" in templates:
            return ["idx_product_day"]
        if "campaign_window" in templates:
            return ["idx_campaign_day"]
        if "tenant_window" in templates:
            return ["idx_tenant_day"]

    # Round-based phase fallback derived from observations:
    # rounds 1-24: tenant_window, rounds 25-44: campaign_window, rounds 45+: product_window
    if round_id <= 24:
        return ["idx_tenant_day"]
    elif round_id <= 44:
        return ["idx_campaign_day"]
    else:
        return ["idx_product_day"]


==> artifact/data/frozen/policies/trial3/cycle/program_memory.py <==
def choose_indexes(round_id, slow_queries):
    """Return the complete list of active index names for this decision."""
    has_campaign = any(q['template'] == 'campaign_window' for q in slow_queries)
    has_region = any(q['template'] == 'region_window' for q in slow_queries)

    if has_campaign and not has_region:
        return ["idx_campaign_day"]
    if has_region and not has_campaign:
        return ["idx_region_day"]

    # Alternating 10-round blocks starting at round 2:
    # block -1 (round 1): region, block 0 (rounds 2-11): campaign,
    # block 1 (rounds 12-21): region, block 2 (rounds 22-31): campaign, ...
    block = (round_id - 2) // 10
    if block % 2 == 0:
        return ["idx_campaign_day"]
    else:
        return ["idx_region_day"]


==> artifact/data/frozen/policies/trial3/rare/program_memory.py <==
def choose_indexes(round_id, slow_queries):
    """Return the complete list of active index names for this decision."""
    # device_window dominates every round (8 queries/round consistently slow)
    # tier_type_window appears ~every 12 rounds but far less frequent
    # idx_device_day covers device_id + event_day range scans for device_window
    return ["idx_device_day"]


==> artifact/data/frozen/policies/trial4/burst/program_memory.py <==
def choose_indexes(round_id, slow_queries):
    """Return the complete list of active index names for this decision."""
    has_device = False
    has_tier_type = False

    for q in slow_queries:
        if q["template"] == "device_window":
            has_device = True
        elif q["template"] == "tier_type_window":
            has_tier_type = True

    # device_window is slow every round from round 1 onward
    # tier_type_window appears from round 14 onward sporadically
    # Proactively cover both since budget allows 2 indexes

    indexes = ["idx_device_day"]

    if round_id >= 14 or has_tier_type:
        indexes.append("idx_tier_type_day")

    return indexes


==> artifact/data/frozen/policies/trial4/composite/program_memory.py <==
# Phase boundaries observed: tenant_window rounds 1-24, campaign_window 25-44, product_window 45-60

TEMPLATE_INDEX = {
    "tenant_window": "idx_tenant_day",
    "campaign_window": "idx_campaign_day",
    "product_window": "idx_product_day",
}

PHASE_SCHEDULE = [
    (1, 24, "idx_tenant_day"),
    (25, 44, "idx_campaign_day"),
    (45, 60, "idx_product_day"),
]


def choose_indexes(round_id, slow_queries):
    if slow_queries:
        counts = {}
        for q in slow_queries:
            t = q.get("template", "")
            idx = TEMPLATE_INDEX.get(t)
            if idx:
                counts[idx] = counts.get(idx, 0) + 1
        if counts:
            return [max(counts, key=counts.get)]

    for start, end, idx in PHASE_SCHEDULE:
        if start <= round_id <= end:
            return [idx]

    return ["idx_product_day"]


==> artifact/data/frozen/policies/trial4/cycle/program_memory.py <==
def choose_indexes(round_id, slow_queries):
    """Return the complete list of active index names for this decision."""
    # Detect dominant template from slow queries if available
    if slow_queries:
        campaign_count = sum(1 for q in slow_queries if q["template"] == "campaign_window")
        region_count = sum(1 for q in slow_queries if q["template"] == "region_window")
        if campaign_count > region_count:
            return ["idx_campaign_day"]
        if region_count > campaign_count:
            return ["idx_region_day"]

    # Fall back to round-based phase detection:
    # Round 1 = region; then 10-round alternating blocks starting at round 2
    # campaign phase: round in [2..11], [22..31], [42..51], ...
    # region phase: round == 1 or round in [12..21], [32..41], [52..61], ...
    if round_id == 1:
        return ["idx_region_day"]
    if ((round_id - 2) % 20) < 10:
        return ["idx_campaign_day"]
    return ["idx_region_day"]


==> artifact/data/frozen/policies/trial4/rare/program_memory.py <==
def choose_indexes(round_id, slow_queries):
    """Return the complete list of active index names for this decision."""
    # device_window dominates every round (8 queries/round) and needs device_id+event_day index.
    # tier_type_window appears ~every 12 rounds but budget=1 forces a single choice.
    # idx_device_day covers the overwhelming majority of slow queries.
    return ["idx_device_day"]


==> artifact/data/frozen/policies/trial5/burst/program_memory.py <==
def choose_indexes(round_id, slow_queries):
    """Return the complete list of active index names for this decision."""
    # device_window is slow every round, needs idx_device_day (device_id, event_day)
    # tier_type_window appears intermittently but is slow when present, needs idx_tier_type_day
    # Both fit within the 2-index budget, so keep both active throughout
    has_tier_type = any(q["template"] == "tier_type_window" for q in slow_queries)
    
    # tier_type_window observed in bursts: rounds 14-16, 21-23, 29-31, 53-55
    # Always include idx_tier_type_day since it fits in budget and tier queries are costly when they arrive
    return ["idx_device_day", "idx_tier_type_day"]


==> artifact/data/frozen/policies/trial5/composite/program_memory.py <==
def choose_indexes(round_id, slow_queries):
    """Return the complete list of active index names for this decision."""
    # Phases observed: tenant_window rounds 1-24, campaign_window 25-44, product_window 45-60
    if slow_queries:
        templates = {q["template"] for q in slow_queries}
        if "product_window" in templates:
            return ["idx_product_day"]
        if "campaign_window" in templates:
            return ["idx_campaign_day"]
        if "tenant_window" in templates:
            return ["idx_tenant_day"]

    if round_id <= 24:
        return ["idx_tenant_day"]
    elif round_id <= 44:
        return ["idx_campaign_day"]
    else:
        return ["idx_product_day"]


==> artifact/data/frozen/policies/trial5/cycle/program_memory.py <==
def choose_indexes(round_id, slow_queries):
    """Return the complete list of active index names for this decision."""

    # Detect current query type from slow_queries if available
    if slow_queries:
        templates = {q["template"] for q in slow_queries}
        if "campaign_window" in templates and "region_window" not in templates:
            return ["idx_campaign_day"]
        if "region_window" in templates and "campaign_window" not in templates:
            return ["idx_region_day"]

    # Round-based pattern:
    # Round 1: region
    # From round 2: alternating blocks of 10 (campaign first, then region)
    if round_id == 1:
        return ["idx_region_day"]

    block = (round_id - 2) // 10
    if block % 2 == 0:
        return ["idx_campaign_day"]
    else:
        return ["idx_region_day"]


==> artifact/data/frozen/policies/trial5/rare/program_memory.py <==
def choose_indexes(round_id, slow_queries):
    """Return the complete list of active index names for this decision."""
    # device_window dominates every round; idx_device_day covers device_id + event_day range scan
    return ["idx_device_day"]


==> artifact/faultlens/__init__.py <==
"""FaultLens policy validation and risk-limiting selection."""

from .audit import audit_policy
from .selection import run_selection_experiment

__all__ = ["audit_policy", "run_selection_experiment"]



==> artifact/faultlens/audit.py <==
from __future__ import annotations

import hashlib
import json
import statistics
from pathlib import Path
from typing import Any

from .probes import build_probes, invariance_pairs, reference_outputs
from .runtime import run_policy
from .spec import ScenarioSpec
from .static_analysis import scan_policy


def audit_policy(path: Path, spec: ScenarioSpec) -> dict[str, Any]:
    static = scan_policy(path)
    probes = build_probes(spec)
    runtime = run_policy(path, probes)
    by_id = {row["id"]: row for row in runtime.get("rows", [])}
    references = reference_outputs(spec, probes)
    invalid = 0
    disagreements = 0
    elapsed = []
    outputs: dict[str, list[str] | None] = {}
    for probe in probes:
        row = by_id.get(probe["id"])
        if row is None or row.get("error"):
            invalid += 1
            outputs[probe["id"]] = None
            continue
        value = row.get("output")
        elapsed.append(float(row.get("elapsed_us", 0.0)))
        if (
            not isinstance(value, list)
            or len(value) > spec.budget
            or len(value) != len(set(value))
            or any(item not in spec.valid_indexes for item in value)
        ):
            invalid += 1
            outputs[probe["id"]] = value if isinstance(value, list) else None
            continue
        normalized = sorted(value)
        outputs[probe["id"]] = normalized
        if normalized != references[probe["id"]]:
            disagreements += 1

    invariance = {"repeat": 0, "duplicate": 0, "permutation": 0}
    for left, right, kind in invariance_pairs(spec):
        if outputs.get(left) != outputs.get(right):
            invariance[kind] += 1
    serialized = json.dumps(outputs, sort_keys=True, separators=(",", ":"))
    return {
        "policy": str(path),
        "scenario": spec.name,
        "static_ok": bool(static["ok"]),
        "static_violation_count": len(static["violations"]),
        "static_violations": static["violations"],
        "runtime_ok": bool(runtime["ok"]),
        "runtime_error": runtime.get("error", ""),
        "probe_count": len(probes),
        "invalid_output_count": invalid,
        "reference_disagreement_count": disagreements,
        "reference_disagreement_rate": disagreements / max(1, len(probes) - invalid),
        "repeat_violation_count": invariance["repeat"],
        "duplicate_violation_count": invariance["duplicate"],
        "permutation_violation_count": invariance["permutation"],
        "median_probe_us": statistics.median(elapsed) if elapsed else 0.0,
        "total_probe_us": sum(elapsed),
        "probe_elapsed_us": {
            row["id"]: float(row.get("elapsed_us", 0.0))
            for row in runtime.get("rows", [])
            if not row.get("error")
        },
        "behavior_sha256": hashlib.sha256(serialized.encode()).hexdigest(),
        "outputs": outputs,
    }


==> artifact/faultlens/coverage.py <==
from __future__ import annotations

import hashlib
import random
from collections import defaultdict
from typing import Any, Iterable


def _eligible(row: dict[str, Any]) -> bool:
    return bool(
        not row["expected_equivalent"]
        and row["applicable"]
        and not row["static_detected"]
        and row["baseline_contract_ok"]
        and row["probe_kills"]
    )


def _greedy_order(probe_ids: list[str], rows: list[dict[str, Any]]) -> list[str]:
    kill_map: dict[str, set[str]] = {probe_id: set() for probe_id in probe_ids}
    for row in rows:
        uid = str(row["mutation_uid"])
        for probe_id in row["probe_kills"]:
            if probe_id in kill_map:
                kill_map[probe_id].add(uid)

    uncovered = {str(row["mutation_uid"]) for row in rows}
    remaining = set(probe_ids)
    selected: list[str] = []
    while uncovered:
        best = min(
            remaining,
            key=lambda probe_id: (-len(kill_map[probe_id] & uncovered), probe_id),
        )
        gain = kill_map[best] & uncovered
        if not gain:
            break
        selected.append(best)
        remaining.remove(best)
        uncovered -= gain

    selected.extend(
        sorted(
            remaining,
            key=lambda probe_id: (-len(kill_map[probe_id]), probe_id),
        )
    )
    return selected


def _frequency_order(probe_ids: list[str], rows: list[dict[str, Any]]) -> list[str]:
    counts = {probe_id: 0 for probe_id in probe_ids}
    for row in rows:
        for probe_id in row["probe_kills"]:
            if probe_id in counts:
                counts[probe_id] += 1
    return sorted(probe_ids, key=lambda probe_id: (-counts[probe_id], probe_id))


def _diversity_order(catalog: list[dict[str, Any]]) -> list[str]:
    """Cover scenario structure without using any mutant outcomes."""

    feature_map: dict[str, set[str]] = {}
    for row in catalog:
        probe_id = str(row["probe_id"])
        family = str(row["family"])
        case = str(row["case"])
        round_bin = (int(row["round_id"]) - 1) // 5
        parts = probe_id.split(":")
        nonnumeric_parts = {part for part in parts if not part.isdigit()}
        feature_map[probe_id] = {
            f"family:{family}",
            f"case:{family}:{case}",
            f"round-bin:{round_bin}",
            f"family-round:{family}:{round_bin}",
            f"case-round:{family}:{case}:{round_bin}",
            *(f"token:{family}:{part}" for part in nonnumeric_parts),
        }

    uncovered = set().union(*feature_map.values())
    remaining = set(feature_map)
    selected: list[str] = []
    while remaining:
        best = min(
            remaining,
            key=lambda probe_id: (-len(feature_map[probe_id] & uncovered), probe_id),
        )
        selected.append(best)
        remaining.remove(best)
        uncovered -= feature_map[best]
    return selected


def _interleave(left: list[str], right: list[str]) -> list[str]:
    selected: list[str] = []
    seen = set()
    for rank in range(max(len(left), len(right))):
        for order in (left, right):
            if rank < len(order) and order[rank] not in seen:
                selected.append(order[rank])
                seen.add(order[rank])
    return selected


def _coverage(rows: list[dict[str, Any]], selected: Iterable[str]) -> tuple[int, int, float]:
    chosen = set(selected)
    killed = sum(bool(chosen.intersection(row["probe_kills"])) for row in rows)
    total = len(rows)
    return killed, total, killed / total if total else 0.0


def _quantile(values: list[float], q: float) -> float:
    ordered = sorted(values)
    if not ordered:
        return 0.0
    position = (len(ordered) - 1) * q
    lower = int(position)
    upper = min(lower + 1, len(ordered) - 1)
    fraction = position - lower
    return ordered[lower] * (1.0 - fraction) + ordered[upper] * fraction


def _rng(label: str) -> random.Random:
    seed = int(hashlib.sha256(label.encode()).hexdigest()[:16], 16)
    return random.Random(seed)


def analyze_probe_budgets(
    replay_rows: list[dict[str, Any]],
    catalog: list[dict[str, Any]],
    random_repetitions: int = 200,
) -> dict[str, list[dict[str, Any]]]:
    by_scenario: dict[str, list[dict[str, Any]]] = defaultdict(list)
    for row in catalog:
        by_scenario[str(row["scenario"])].append(row)

    curve: list[dict[str, Any]] = []
    rankings: list[dict[str, Any]] = []
    holdout: list[dict[str, Any]] = []
    atlas: list[dict[str, Any]] = []

    for scenario, scenario_catalog in sorted(by_scenario.items()):
        probe_ids = [str(row["probe_id"]) for row in scenario_catalog]
        metadata = {str(row["probe_id"]): row for row in scenario_catalog}
        train = [
            row for row in replay_rows
            if row["scenario"] == scenario and int(row["trial"]) <= 3 and _eligible(row)
        ]
        test = [
            row for row in replay_rows
            if row["scenario"] == scenario and int(row["trial"]) >= 4 and _eligible(row)
        ]
        greedy = _greedy_order(probe_ids, train)
        frequency = _frequency_order(probe_ids, train)
        diversity = _diversity_order(scenario_catalog)
        hybrid = _interleave(greedy, diversity)
        for method, order in (("active_greedy", greedy), ("hybrid", hybrid)):
            for rank, probe_id in enumerate(order, 1):
                meta = metadata[probe_id]
                rankings.append(
                    {
                        "scenario": scenario,
                        "method": method,
                        "rank": rank,
                        "probe_id": probe_id,
                        "family": meta["family"],
                        "case": meta["case"],
                        "round_id": meta["round_id"],
                    }
                )

        budgets = [1, 2, 4, 8, 16, 32, 64, 128, 256, 512, len(probe_ids)]
        budgets = sorted(set(min(value, len(probe_ids)) for value in budgets))
        for budget in budgets:
            for method, order in (
                ("active_greedy", greedy),
                ("hybrid", hybrid),
                ("frequency", frequency),
            ):
                killed, total, coverage = _coverage(test, order[:budget])
                curve.append(
                    {
                        "scenario": scenario,
                        "method": method,
                        "budget": budget,
                        "budget_fraction": budget / len(probe_ids),
                        "killed": killed,
                        "killable": total,
                        "coverage": coverage,
                        "coverage_q05": coverage,
                        "coverage_q95": coverage,
                    }
                )

            random_coverages = []
            rng = _rng(f"random:{scenario}:{budget}")
            for _ in range(random_repetitions):
                sample = rng.sample(probe_ids, budget)
                random_coverages.append(_coverage(test, sample)[2])
            mean = sum(random_coverages) / len(random_coverages)
            curve.append(
                {
                    "scenario": scenario,
                    "method": "random",
                    "budget": budget,
                    "budget_fraction": budget / len(probe_ids),
                    "killed": round(mean * len(test), 3),
                    "killable": len(test),
                    "coverage": mean,
                    "coverage_q05": _quantile(random_coverages, 0.05),
                    "coverage_q95": _quantile(random_coverages, 0.95),
                }
            )

        fault_families = sorted({str(row["family"]) for row in test})
        for family in fault_families:
            family_test = [row for row in test if row["family"] == family]
            family_train = [row for row in train if row["family"] != family]
            family_order = _greedy_order(probe_ids, family_train)
            family_hybrid = _interleave(family_order, diversity)
            for budget in (16, 32, 64):
                for method, order in (("active_greedy", family_order), ("hybrid", family_hybrid)):
                    killed, total, coverage = _coverage(family_test, order[:budget])
                    holdout.append(
                        {
                            "scenario": scenario,
                            "method": method,
                            "heldout_fault_family": family,
                            "budget": budget,
                            "killed": killed,
                            "killable": total,
                            "coverage": coverage,
                        }
                    )

        probe_families = sorted({str(row["family"]) for row in scenario_catalog})
        probes_by_family = {
            family: [
                str(row["probe_id"])
                for row in scenario_catalog
                if row["family"] == family
            ]
            for family in probe_families
        }
        for fault_family in fault_families:
            family_test = [row for row in test if row["family"] == fault_family]
            for probe_family in probe_families:
                killed, total, coverage = _coverage(family_test, probes_by_family[probe_family])
                atlas.append(
                    {
                        "scenario": scenario,
                        "fault_family": fault_family,
                        "probe_family": probe_family,
                        "killed": killed,
                        "killable": total,
                        "coverage": coverage,
                    }
                )

    return {
        "curve": curve,
        "rankings": rankings,
        "operator_holdout": holdout,
        "failure_atlas": atlas,
    }


==> artifact/faultlens/mutations.py <==
from __future__ import annotations

import re
from dataclasses import dataclass

from .spec import ScenarioSpec


@dataclass(frozen=True)
class MutationCase:
    mutation_id: str
    family: str
    instance: int
    expected_equivalent: bool
    source: str


TRIGGERS = (
    (2, 0),
    (2, 1),
    (3, 0),
    (3, 1),
    (4, 1),
    (5, 2),
    (6, 4),
    (7, 0),
    (8, 3),
    (9, 5),
    (11, 3),
    (13, 7),
)


def _insert_function_prefix(source: str, statement: str) -> str:
    pattern = re.compile(r"^(def choose_indexes\([^\n]+\):)\s*$", re.MULTILINE)
    match = pattern.search(source)
    if not match:
        raise ValueError("choose_indexes definition not found")
    return source[: match.end()] + "\n    " + statement + source[match.end() :]


def _case(
    cases: list[MutationCase],
    source: str,
    family: str,
    instance: int,
    expected_equivalent: bool,
    statement: str | None = None,
    prefix: str = "",
    suffix: str = "",
) -> None:
    changed = prefix + source + suffix
    if statement is not None:
        changed = _insert_function_prefix(changed, statement)
    cases.append(
        MutationCase(
            mutation_id=f"{family}-{instance:02d}",
            family=family,
            instance=instance,
            expected_equivalent=expected_equivalent,
            source=changed,
        )
    )


def generate_mutations(source: str, spec: ScenarioSpec) -> list[MutationCase]:
    """Generate 98 faulty candidates and ten domain-equivalent controls."""

    cases: list[MutationCase] = []
    indexes = list(spec.valid_indexes)
    templates = list(spec.templates)

    for i, module in enumerate(("os", "sys", "pathlib"), 1):
        _case(cases, source, "forbidden_import", i, False, prefix=f"import {module}\n")

    for i, divisor in enumerate((2, 3, 5), 1):
        name = f"_faultlens_counter_{i}"
        _case(
            cases,
            source,
            "global_state",
            i,
            False,
            statement=f"global {name}; {name} += 1;\n    if {name} % {divisor} == 0: return []",
            prefix=f"{name} = 0\n",
        )

    for i, (modulus, offset) in enumerate(TRIGGERS[:8], 1):
        trigger = f"round_id % {modulus} == {offset}"
        _case(
            cases,
            source,
            "unknown_index",
            i,
            False,
            statement=f'if {trigger}: return ["idx_faultlens_unknown_{i}"]',
        )
        _case(
            cases,
            source,
            "budget_overflow",
            i,
            False,
            statement=f"if {trigger}: return {indexes!r}",
        )

    for i, (modulus, offset) in enumerate(TRIGGERS, 1):
        _case(
            cases,
            source,
            "round_dropout",
            i,
            False,
            statement=f"if round_id % {modulus} == {offset}: return []",
        )
        replacement = indexes[(i * 2 + 1) % len(indexes)]
        _case(
            cases,
            source,
            "index_swap",
            i,
            False,
            statement=f'if round_id % {modulus} == {offset}: return ["{replacement}"]',
        )

    for i, delta in enumerate((-5, -3, -2, -1, 1, 2, 3, 5), 1):
        _case(
            cases,
            source,
            "round_shift",
            i,
            False,
            statement=f"round_id = max(1, round_id + ({delta}))",
        )

    for i, (modulus, offset) in enumerate(TRIGGERS[:8], 1):
        _case(
            cases,
            source,
            "observation_drop",
            i,
            False,
            statement=f"if round_id % {modulus} == {offset}: slow_queries = []",
        )

    for i in range(1, 7):
        left = indexes[i % len(indexes)]
        right = indexes[(i + 2) % len(indexes)]
        template = templates[i % len(templates)]
        _case(
            cases,
            source,
            "order_sensitive",
            i,
            False,
            statement=(
                "if len(slow_queries) >= 2: return "
                f'(["{left}"] if slow_queries[0].get("template") == "{template}" else ["{right}"])'
            ),
        )
        replacement = indexes[(i + 1) % len(indexes)]
        _case(
            cases,
            source,
            "duplicate_sensitive",
            i,
            False,
            statement=(
                "if len(slow_queries) >= 2 and "
                "slow_queries[0].get(\"template\") == slow_queries[1].get(\"template\"): "
                f'return ["{replacement}"]'
            ),
        )

    threshold_factors = (0.5, 0.95, 0.999, 1.0, 1.001, 1.05, 1.5, 2.0)
    for i, factor in enumerate(threshold_factors, 1):
        replacement = indexes[(i + 2) % len(indexes)]
        operator = ">=" if i % 2 else "<"
        _case(
            cases,
            source,
            "threshold_corruption",
            i,
            False,
            statement=(
                "if slow_queries and float(slow_queries[0].get(\"observed_ms\", 0.0)) "
                f'{operator} {spec.threshold_ms * factor!r}: return ["{replacement}"]'
            ),
        )

    for i in range(1, 9):
        template = templates[(i - 1) % len(templates)]
        replacement = indexes[(i + 1) % len(indexes)]
        _case(
            cases,
            source,
            "template_swap",
            i,
            False,
            statement=(
                f'if any(q.get("template") == "{template}" for q in slow_queries): '
                f'return ["{replacement}"]'
            ),
        )

    windows = ((1, 3), (4, 8), (9, 15), (16, 23), (24, 31), (32, 40), (41, 50), (51, 60))
    for i, (start, end) in enumerate(windows, 1):
        _case(
            cases,
            source,
            "partial_schedule",
            i,
            False,
            statement=f"if {start} <= round_id <= {end}: return []",
        )

    for i in range(1, 3):
        _case(cases, source, "equivalent_comment", i, True, prefix=f"# control {i}: no semantic change\n")
        _case(cases, source, "equivalent_whitespace", i, True, suffix="\n" * (i + 1))
        _case(
            cases,
            source,
            "equivalent_dead_branch",
            i,
            True,
            statement=f"if round_id < {-100 - i}: return []",
        )
        _case(
            cases,
            source,
            "equivalent_round_identity",
            i,
            True,
            statement="round_id = round_id + 0",
        )
        _case(
            cases,
            source,
            "equivalent_observation_copy",
            i,
            True,
            statement="slow_queries = list(slow_queries)",
        )

    return cases


==> artifact/faultlens/probes.py <==
from __future__ import annotations

from itertools import combinations
from typing import Any

from .spec import ScenarioSpec, structured_choice


THRESHOLD_LEVELS = (
    ("zero", 0.0),
    ("half", 0.5),
    ("below5", 0.95),
    ("below", 0.999),
    ("exact", 1.0),
    ("above", 1.001),
    ("above5", 1.05),
    ("high", 2.0),
)


def _observation(template: str, observed_ms: float) -> dict[str, Any]:
    return {"template": template, "observed_ms": observed_ms, "params": []}


def _probe(
    probe_id: str,
    round_id: int,
    slow_queries: list[dict[str, Any]],
    family: str,
    case: str,
) -> dict[str, Any]:
    return {
        "id": probe_id,
        "round_id": round_id,
        "slow_queries": slow_queries,
        "family": family,
        "case": case,
    }


def build_probes(spec: ScenarioSpec) -> list[dict[str, Any]]:
    """Build the exhaustive, scenario-derived audit matrix.

    Probe identifiers are stable across policy generations for a scenario.
    This lets the experiment learn an ordering on generations 1--3 and replay
    exactly the same subsets on held-out generations 4--5.
    """

    probes: list[dict[str, Any]] = []
    high = spec.threshold_ms * 2.0
    for round_id in range(1, spec.rounds + 1):
        probes.append(_probe(f"empty:{round_id}:a", round_id, [], "repeat", "empty-a"))
        probes.append(_probe(f"empty:{round_id}:b", round_id, [], "repeat", "empty-b"))

        for template in spec.templates:
            for label, factor in THRESHOLD_LEVELS:
                probes.append(
                    _probe(
                        f"single:{round_id}:{template}:{label}",
                        round_id,
                        [_observation(template, spec.threshold_ms * factor)],
                        "threshold",
                        label,
                    )
                )
            item = _observation(template, high)
            probes.append(
                _probe(
                    f"duplicate:{round_id}:{template}:2",
                    round_id,
                    [dict(item), dict(item)],
                    "multiplicity",
                    "duplicate-2",
                )
            )
            probes.append(
                _probe(
                    f"duplicate:{round_id}:{template}:3",
                    round_id,
                    [dict(item), dict(item), dict(item)],
                    "multiplicity",
                    "duplicate-3",
                )
            )

        for left in spec.templates:
            for right in spec.templates:
                if left == right:
                    continue
                probes.append(
                    _probe(
                        f"pair:{round_id}:{left}:{right}",
                        round_id,
                        [_observation(left, high), _observation(right, high)],
                        "permutation",
                        "high-high",
                    )
                )
                probes.append(
                    _probe(
                        f"mixed:{round_id}:{left}:{right}",
                        round_id,
                        [_observation(left, high), _observation(right, spec.threshold_ms * 0.5)],
                        "mixed",
                        "high-low",
                    )
                )

        probes.append(
            _probe(
                f"unknown:{round_id}",
                round_id,
                [_observation("faultlens_unknown_template", high)],
                "catalog",
                "unknown-template",
            )
        )
    return probes


def reference_outputs(spec: ScenarioSpec, probes: list[dict[str, Any]]) -> dict[str, list[str]]:
    return {
        probe["id"]: sorted(
            structured_choice(spec, int(probe["round_id"]), list(probe["slow_queries"]))
        )
        for probe in probes
    }


def invariance_pairs(spec: ScenarioSpec) -> list[tuple[str, str, str]]:
    pairs: list[tuple[str, str, str]] = []
    for round_id in range(1, spec.rounds + 1):
        pairs.append((f"empty:{round_id}:a", f"empty:{round_id}:b", "repeat"))
        for template in spec.templates:
            high = f"single:{round_id}:{template}:high"
            pairs.append((high, f"duplicate:{round_id}:{template}:2", "duplicate"))
            pairs.append((high, f"duplicate:{round_id}:{template}:3", "duplicate"))
        for left, right in combinations(spec.templates, 2):
            pairs.append(
                (f"pair:{round_id}:{left}:{right}", f"pair:{round_id}:{right}:{left}", "permutation")
            )
    return pairs


def catalog_rows(spec: ScenarioSpec, probes: list[dict[str, Any]]) -> list[dict[str, Any]]:
    return [
        {
            "scenario": spec.name,
            "probe_id": probe["id"],
            "round_id": int(probe["round_id"]),
            "family": probe["family"],
            "case": probe["case"],
            "observation_count": len(probe["slow_queries"]),
        }
        for probe in probes
    ]


==> artifact/faultlens/runtime.py <==
from __future__ import annotations

import json
import subprocess
import sys
from pathlib import Path
from typing import Any


WORKER = Path(__file__).with_name("worker.py")


def run_policy(path: Path, probes: list[dict[str, Any]], timeout_s: float = 5.0) -> dict[str, Any]:
    try:
        result = subprocess.run(
            [sys.executable, "-I", str(WORKER), str(path.resolve())],
            input=json.dumps(probes, separators=(",", ":")),
            text=True,
            capture_output=True,
            timeout=timeout_s,
            check=False,
        )
    except subprocess.TimeoutExpired:
        return {"ok": False, "error": "timeout", "rows": []}
    if result.returncode != 0:
        return {
            "ok": False,
            "error": f"worker_exit_{result.returncode}: {result.stderr[-1000:]}",
            "rows": [],
        }
    try:
        rows = json.loads(result.stdout)
    except json.JSONDecodeError as exc:
        return {"ok": False, "error": f"invalid_worker_json: {exc}", "rows": []}
    return {"ok": True, "error": "", "rows": rows}



==> artifact/faultlens/selection.py <==
from __future__ import annotations

import csv
import math
from collections import defaultdict
from pathlib import Path
from typing import Any

from .statistics import bootstrap_mean_interval, bootstrap_upper_bound


PROFILES = {
    "conservative": {"p95_margin": 0.05, "violation_margin": 0.02, "p95_weight": 0.5},
    "balanced": {"p95_margin": 0.30, "violation_margin": 0.02, "p95_weight": 0.5},
}


def read_rows(path: Path) -> list[dict[str, str]]:
    with path.open() as handle:
        return list(csv.DictReader(handle))


def loss(row: dict[str, str], none: dict[str, str], p95_weight: float) -> float:
    p95_ratio = float(row["avg_latency_p95_ms"]) / max(float(none["avg_latency_p95_ms"]), 1e-12)
    violation_ratio = float(row["total_slow_violations"]) / max(float(none["total_slow_violations"]), 1.0)
    return p95_weight * p95_ratio + (1.0 - p95_weight) * violation_ratio


def _indexed_metrics(rows: list[dict[str, str]]) -> dict[tuple[int, str, int], dict[str, dict[str, str]]]:
    indexed: dict[tuple[int, str, int], dict[str, dict[str, str]]] = defaultdict(dict)
    for row in rows:
        key = (int(row["trial"]), row["scenario"], int(row["seed"]))
        indexed[key][row["maintainer"]] = row
    return indexed


def _group_values(
    indexed: dict[tuple[int, str, int], dict[str, dict[str, str]]],
    trial: int,
    scenario: str,
    seeds: range,
    p95_weight: float,
) -> dict[str, list[float]]:
    values = {"program_loss": [], "reference_loss": [], "p95_harm": [], "violation_harm": []}
    for seed in seeds:
        group = indexed[(trial, scenario, seed)]
        program = group["agent_program_python"]
        reference = group["agent_json_memory"]
        none = group["none"]
        values["program_loss"].append(loss(program, none, p95_weight))
        values["reference_loss"].append(loss(reference, none, p95_weight))
        values["p95_harm"].append(
            (float(program["avg_latency_p95_ms"]) - float(reference["avg_latency_p95_ms"]))
            / max(float(reference["avg_latency_p95_ms"]), 1e-12)
        )
        values["violation_harm"].append(
            (float(program["total_slow_violations"]) - float(reference["total_slow_violations"]))
            / max(float(none["total_slow_violations"]), 1.0)
        )
    return values


def run_selection_experiment(
    metric_rows: list[dict[str, str]],
    audits: dict[tuple[int, str], dict[str, Any]],
) -> dict[str, list[dict[str, Any]]]:
    indexed = _indexed_metrics(metric_rows)
    trials = sorted({key[0] for key in indexed})
    scenarios = sorted({key[1] for key in indexed})
    decisions: list[dict[str, Any]] = []

    for profile_name, profile in PROFILES.items():
        for trial in trials:
            for scenario in scenarios:
                values = _group_values(indexed, trial, scenario, range(1, 6), profile["p95_weight"])
                audit = audits[(trial, scenario)]
                p95_mean, p95_ucb = bootstrap_upper_bound(
                    values["p95_harm"], f"{profile_name}:{trial}:{scenario}:p95"
                )
                viol_mean, viol_ucb = bootstrap_upper_bound(
                    values["violation_harm"], f"{profile_name}:{trial}:{scenario}:viol"
                )
                program_mean = sum(values["program_loss"]) / len(values["program_loss"])
                reference_mean = sum(values["reference_loss"]) / len(values["reference_loss"])
                contract_ok = (
                    audit["static_ok"]
                    and audit["runtime_ok"]
                    and audit["invalid_output_count"] == 0
                    and audit["repeat_violation_count"] == 0
                    and audit["duplicate_violation_count"] == 0
                    and audit["permutation_violation_count"] == 0
                )
                eligible = (
                    contract_ok
                    and p95_ucb <= profile["p95_margin"]
                    and viol_ucb <= profile["violation_margin"]
                )
                choice = "agent_program_python" if eligible and program_mean < reference_mean else "agent_json_memory"
                decisions.append(
                    {
                        "profile": profile_name,
                        "trial": trial,
                        "scenario": scenario,
                        "contract_ok": int(contract_ok),
                        "probe_disagreement_rate": audit["reference_disagreement_rate"],
                        "calibration_program_loss": program_mean,
                        "calibration_reference_loss": reference_mean,
                        "p95_harm_mean": p95_mean,
                        "p95_harm_ucb95": p95_ucb,
                        "violation_harm_mean": viol_mean,
                        "violation_harm_ucb95": viol_ucb,
                        "eligible": int(eligible),
                        "choice": choice,
                    }
                )

    conservative = {
        (int(row["trial"]), row["scenario"]): row["choice"]
        for row in decisions
        if row["profile"] == "conservative"
    }
    balanced = {
        (int(row["trial"]), row["scenario"]): row["choice"]
        for row in decisions
        if row["profile"] == "balanced"
    }
    mean_choices: dict[tuple[int, str], str] = {}
    oracle_choices: dict[tuple[int, str], str] = {}
    for trial in trials:
        for scenario in scenarios:
            cal = _group_values(indexed, trial, scenario, range(1, 6), 0.5)
            mean_choices[(trial, scenario)] = (
                "agent_program_python"
                if sum(cal["program_loss"]) < sum(cal["reference_loss"])
                else "agent_json_memory"
            )
            held = _group_values(indexed, trial, scenario, range(6, 11), 0.5)
            oracle_choices[(trial, scenario)] = (
                "agent_program_python"
                if sum(held["program_loss"]) < sum(held["reference_loss"])
                else "agent_json_memory"
            )

    method_choice = {
        "free_program": {(t, s): "agent_program_python" for t in trials for s in scenarios},
        "structured_reference": {(t, s): "agent_json_memory" for t in trials for s in scenarios},
        "calibration_mean": mean_choices,
        "faultlens_conservative": conservative,
        "faultlens_balanced": balanced,
        "evaluation_oracle": oracle_choices,
    }
    heldout: list[dict[str, Any]] = []
    for method, choices in method_choice.items():
        for trial in trials:
            for scenario in scenarios:
                choice = choices[(trial, scenario)]
                for seed in range(6, 11):
                    group = indexed[(trial, scenario, seed)]
                    selected = group[choice]
                    none = group["none"]
                    reference = group["agent_json_memory"]
                    heldout.append(
                        {
                            "method": method,
                            "trial": trial,
                            "scenario": scenario,
                            "seed": seed,
                            "choice": choice,
                            "loss": loss(selected, none, 0.5),
                            "p95_ms": float(selected["avg_latency_p95_ms"]),
                            "violations": float(selected["total_slow_violations"]),
                            "p95_relative_to_reference": float(selected["avg_latency_p95_ms"])
                            / max(float(reference["avg_latency_p95_ms"]), 1e-12),
                            "violation_delta_from_reference": float(selected["total_slow_violations"])
                            - float(reference["total_slow_violations"]),
                        }
                    )

    summaries: list[dict[str, Any]] = []
    for method in method_choice:
        group = [row for row in heldout if row["method"] == method]
        clustered_losses = []
        for trial in trials:
            for scenario in scenarios:
                cluster = [
                    float(row["loss"])
                    for row in group
                    if int(row["trial"]) == trial and row["scenario"] == scenario
                ]
                clustered_losses.append(sum(cluster) / len(cluster))
        mean, lo, hi = bootstrap_mean_interval(
            clustered_losses, f"heldout-clustered:{method}"
        )
        severe_groups = 0
        for trial in trials:
            for scenario in scenarios:
                subgroup = [
                    row for row in group if int(row["trial"]) == trial and row["scenario"] == scenario
                ]
                if sum(float(row["p95_relative_to_reference"]) for row in subgroup) / len(subgroup) > 1.05:
                    severe_groups += 1
        summaries.append(
            {
                "method": method,
                "heldout_rows": len(group),
                "bootstrap_clusters": len(clustered_losses),
                "mean_normalized_loss": mean,
                "loss_ci95_low": lo,
                "loss_ci95_high": hi,
                "mean_p95_ms": sum(float(row["p95_ms"]) for row in group) / len(group),
                "mean_violations": sum(float(row["violations"]) for row in group) / len(group),
                "severe_p95_regression_groups": severe_groups,
                "program_selections": sum(
                    1 for choice in method_choice[method].values() if choice == "agent_program_python"
                ),
                "selection_matches_oracle": sum(
                    1
                    for key, choice in method_choice[method].items()
                    if choice == oracle_choices[key]
                ),
                "selection_groups": len(oracle_choices),
            }
        )

    scenario_summary: list[dict[str, Any]] = []
    for method in method_choice:
        for scenario in scenarios:
            group = [row for row in heldout if row["method"] == method and row["scenario"] == scenario]
            scenario_summary.append(
                {
                    "method": method,
                    "scenario": scenario,
                    "mean_loss": sum(float(row["loss"]) for row in group) / len(group),
                    "mean_p95_ms": sum(float(row["p95_ms"]) for row in group) / len(group),
                    "mean_violations": sum(float(row["violations"]) for row in group) / len(group),
                }
            )

    def select_with(
        trial: int,
        scenario: str,
        calibration_seeds: range,
        p95_margin: float,
        violation_margin: float = 0.02,
    ) -> str:
        values = _group_values(indexed, trial, scenario, calibration_seeds, 0.5)
        audit = audits[(trial, scenario)]
        _, p95_ucb = bootstrap_upper_bound(
            values["p95_harm"],
            f"sensitivity:{trial}:{scenario}:{calibration_seeds.start}:{calibration_seeds.stop}:{p95_margin}:p95",
        )
        _, violation_ucb = bootstrap_upper_bound(
            values["violation_harm"],
            f"sensitivity:{trial}:{scenario}:{calibration_seeds.start}:{calibration_seeds.stop}:{p95_margin}:viol",
        )
        contract_ok = (
            audit["static_ok"]
            and audit["runtime_ok"]
            and audit["invalid_output_count"] == 0
            and audit["repeat_violation_count"] == 0
            and audit["duplicate_violation_count"] == 0
            and audit["permutation_violation_count"] == 0
        )
        eligible = contract_ok and p95_ucb <= p95_margin and violation_ucb <= violation_margin
        return (
            "agent_program_python"
            if eligible and sum(values["program_loss"]) < sum(values["reference_loss"])
            else "agent_json_memory"
        )

    def evaluate_choice_map(choices: dict[tuple[int, str], str]) -> dict[str, Any]:
        selected_rows = []
        severe = 0
        for trial in trials:
            for scenario in scenarios:
                choice = choices[(trial, scenario)]
                relative = []
                for seed in range(6, 11):
                    group = indexed[(trial, scenario, seed)]
                    selected = group[choice]
                    reference = group["agent_json_memory"]
                    none = group["none"]
                    selected_rows.append(
                        {
                            "loss": loss(selected, none, 0.5),
                            "p95": float(selected["avg_latency_p95_ms"]),
                            "violations": float(selected["total_slow_violations"]),
                        }
                    )
                    relative.append(
                        float(selected["avg_latency_p95_ms"])
                        / max(float(reference["avg_latency_p95_ms"]), 1e-12)
                    )
                if sum(relative) / len(relative) > 1.05:
                    severe += 1
        return {
            "mean_loss": sum(row["loss"] for row in selected_rows) / len(selected_rows),
            "mean_p95_ms": sum(row["p95"] for row in selected_rows) / len(selected_rows),
            "mean_violations": sum(row["violations"] for row in selected_rows) / len(selected_rows),
            "severe_p95_regression_groups": severe,
            "program_selections": sum(1 for value in choices.values() if value == "agent_program_python"),
        }

    margin_sweep = []
    for p95_margin in [0.0, 0.02, 0.05, 0.10, 0.20, 0.30, 0.40, 0.50]:
        choices = {
            (trial, scenario): select_with(trial, scenario, range(1, 6), p95_margin)
            for trial in trials
            for scenario in scenarios
        }
        margin_sweep.append({"p95_margin": p95_margin, "violation_margin": 0.02, **evaluate_choice_map(choices)})

    calibration_sensitivity = []
    for calibration_size in range(1, 6):
        choices = {
            (trial, scenario): select_with(trial, scenario, range(1, calibration_size + 1), 0.05)
            for trial in trials
            for scenario in scenarios
        }
        calibration_sensitivity.append(
            {"calibration_seeds": calibration_size, "p95_margin": 0.05, **evaluate_choice_map(choices)}
        )
    return {
        "decisions": decisions,
        "heldout": heldout,
        "summaries": summaries,
        "scenario_summary": scenario_summary,
        "margin_sweep": margin_sweep,
        "calibration_sensitivity": calibration_sensitivity,
    }


==> artifact/faultlens/spec.py <==
from __future__ import annotations

import json
from dataclasses import dataclass
from pathlib import Path
from typing import Any


@dataclass(frozen=True)
class ScenarioSpec:
    name: str
    title: str
    rounds: int
    budget: int
    threshold_ms: float
    templates: tuple[str, ...]
    valid_indexes: tuple[str, ...]
    reference_memory: dict[str, Any]

    @classmethod
    def from_dict(cls, row: dict[str, Any]) -> "ScenarioSpec":
        return cls(
            name=str(row["name"]),
            title=str(row["title"]),
            rounds=int(row["rounds"]),
            budget=int(row["budget"]),
            threshold_ms=float(row["threshold_ms"]),
            templates=tuple(str(v) for v in row["templates"]),
            valid_indexes=tuple(str(v) for v in row["valid_indexes"]),
            reference_memory=dict(row["reference_memory"]),
        )


def load_specs(path: Path) -> dict[str, ScenarioSpec]:
    payload = json.loads(path.read_text())
    specs = [ScenarioSpec.from_dict(row) for row in payload["scenarios"]]
    return {spec.name: spec for spec in specs}


def structured_choice(
    spec: ScenarioSpec,
    round_id: int,
    slow_queries: list[dict[str, Any]],
) -> list[str]:
    """Evaluate a state-free view of the structured reference.

    Event retention is intentionally excluded: probes compare the immediate
    decision surface under identical inputs, not a hidden execution history.
    """

    scored: dict[str, tuple[int, float]] = {}
    for rule in spec.reference_memory.get("schedule_rules", []):
        pos = (round_id - 1) % int(rule["round_mod"])
        if int(rule["active_start"]) <= pos <= int(rule["active_end"]):
            idx = str(rule["index"])
            old = scored.get(idx, (1, 0.0))
            scored[idx] = (1, old[1] + float(rule.get("score", 1.0)))
    for query in slow_queries:
        for rule in spec.reference_memory.get("event_rules", []):
            if str(query.get("template")) != str(rule["template"]):
                continue
            if float(query.get("observed_ms", 0.0)) < float(rule.get("min_observed_ms", 0.0)):
                continue
            idx = str(rule["index"])
            old = scored.get(idx, (0, 0.0))
            scored[idx] = (old[0], old[1] + float(rule.get("score", 1.0)))
    ordered = sorted(scored, key=lambda idx: (-scored[idx][0], -scored[idx][1], idx))
    return ordered[: spec.budget]



==> artifact/faultlens/static_analysis.py <==
from __future__ import annotations

import ast
from pathlib import Path
from typing import Any


BANNED_NODES = (
    ast.Import,
    ast.ImportFrom,
    ast.With,
    ast.AsyncWith,
    ast.AsyncFunctionDef,
    ast.ClassDef,
    ast.Lambda,
    ast.Delete,
    ast.Raise,
    ast.Try,
    ast.Await,
    ast.Yield,
    ast.YieldFrom,
    ast.Global,
    ast.Nonlocal,
)

SAFE_CALLS = {
    "abs",
    "all",
    "any",
    "bool",
    "dict",
    "enumerate",
    "float",
    "int",
    "len",
    "list",
    "max",
    "min",
    "range",
    "reversed",
    "set",
    "sorted",
    "str",
    "sum",
    "tuple",
    "zip",
}


def scan_policy(path: Path) -> dict[str, Any]:
    source = path.read_text()
    violations: list[dict[str, Any]] = []
    try:
        tree = ast.parse(source, filename=str(path))
    except SyntaxError as exc:
        return {
            "ok": False,
            "bytes": len(source.encode("utf-8")),
            "violations": [{"code": "syntax", "line": exc.lineno or 0, "message": str(exc)}],
        }

    functions = {node.name for node in tree.body if isinstance(node, ast.FunctionDef)}
    choose_defs = [node for node in tree.body if isinstance(node, ast.FunctionDef) and node.name == "choose_indexes"]
    if len(choose_defs) != 1:
        violations.append(
            {"code": "api", "line": 0, "message": "exactly one choose_indexes definition is required"}
        )
    elif [arg.arg for arg in choose_defs[0].args.args] != ["round_id", "slow_queries"]:
        violations.append(
            {"code": "api", "line": choose_defs[0].lineno, "message": "choose_indexes arguments must be round_id, slow_queries"}
        )

    for node in ast.walk(tree):
        if isinstance(node, BANNED_NODES):
            violations.append(
                {
                    "code": "banned_ast",
                    "line": getattr(node, "lineno", 0),
                    "message": type(node).__name__,
                }
            )
        if isinstance(node, ast.Attribute):
            if node.attr.startswith("_") or node.attr not in {"append", "get", "items", "keys", "values"}:
                violations.append(
                    {
                        "code": "attribute",
                        "line": getattr(node, "lineno", 0),
                        "message": f"attribute access .{node.attr} is outside the allowlist",
                    }
                )
        if isinstance(node, ast.Name) and node.id.startswith("__"):
            violations.append(
                {
                    "code": "dunder",
                    "line": getattr(node, "lineno", 0),
                    "message": f"dunder name {node.id} is forbidden",
                }
            )
        if isinstance(node, ast.Call):
            if isinstance(node.func, ast.Name):
                if node.func.id not in SAFE_CALLS and node.func.id not in functions:
                    violations.append(
                        {
                            "code": "call",
                            "line": getattr(node, "lineno", 0),
                            "message": f"call to {node.func.id} is outside the allowlist",
                        }
                    )
            elif isinstance(node.func, ast.Attribute):
                if node.func.attr not in {"append", "get", "items", "keys", "values"}:
                    violations.append(
                        {
                            "code": "call",
                            "line": getattr(node, "lineno", 0),
                            "message": f"method call .{node.func.attr} is outside the allowlist",
                        }
                    )
            else:
                violations.append(
                    {"code": "call", "line": getattr(node, "lineno", 0), "message": "dynamic call target"}
                )

    unique = []
    seen = set()
    for row in violations:
        key = (row["code"], row["line"], row["message"])
        if key not in seen:
            unique.append(row)
            seen.add(key)
    return {
        "ok": not unique,
        "bytes": len(source.encode("utf-8")),
        "ast_nodes": sum(1 for _ in ast.walk(tree)),
        "violations": unique,
    }


==> artifact/faultlens/statistics.py <==
from __future__ import annotations

import hashlib
import math
import random
from typing import Iterable


def stable_seed(label: str) -> int:
    return int(hashlib.sha256(label.encode()).hexdigest()[:16], 16)


def percentile(values: list[float], q: float) -> float:
    if not values:
        return math.nan
    ordered = sorted(values)
    pos = q * (len(ordered) - 1)
    lo = int(math.floor(pos))
    hi = int(math.ceil(pos))
    if lo == hi:
        return ordered[lo]
    weight = pos - lo
    return ordered[lo] * (1.0 - weight) + ordered[hi] * weight


def bootstrap_mean_interval(
    values: Iterable[float],
    label: str,
    reps: int = 20_000,
    alpha: float = 0.05,
) -> tuple[float, float, float]:
    sample = list(values)
    if not sample:
        return (math.nan, math.nan, math.nan)
    rng = random.Random(stable_seed(label))
    means = []
    for _ in range(reps):
        draw = [sample[rng.randrange(len(sample))] for _ in sample]
        means.append(sum(draw) / len(draw))
    return (
        sum(sample) / len(sample),
        percentile(means, alpha / 2.0),
        percentile(means, 1.0 - alpha / 2.0),
    )


def bootstrap_upper_bound(
    values: Iterable[float],
    label: str,
    reps: int = 20_000,
    alpha: float = 0.05,
) -> tuple[float, float]:
    sample = list(values)
    if not sample:
        return (math.nan, math.nan)
    rng = random.Random(stable_seed(label))
    means = []
    for _ in range(reps):
        draw = [sample[rng.randrange(len(sample))] for _ in sample]
        means.append(sum(draw) / len(draw))
    return (sum(sample) / len(sample), percentile(means, 1.0 - alpha))



==> artifact/faultlens/worker.py <==
from __future__ import annotations

import importlib.util
import json
import os
import resource
import sys
import time
from pathlib import Path


def load_policy(path: Path):
    spec = importlib.util.spec_from_file_location("faultlens_candidate", path)
    if spec is None or spec.loader is None:
        raise RuntimeError("cannot load policy")
    module = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(module)
    if not hasattr(module, "choose_indexes"):
        raise RuntimeError("missing choose_indexes")
    return module.choose_indexes


def main() -> None:
    resource.setrlimit(resource.RLIMIT_CPU, (2, 2))
    address_limit = 256 * 1024 * 1024
    resource.setrlimit(resource.RLIMIT_AS, (address_limit, address_limit))
    resource.setrlimit(resource.RLIMIT_FSIZE, (1024 * 1024, 1024 * 1024))
    os.environ.clear()
    policy = load_policy(Path(sys.argv[1]))
    probes = json.load(sys.stdin)
    rows = []
    for probe in probes:
        started = time.perf_counter_ns()
        try:
            value = policy(int(probe["round_id"]), list(probe["slow_queries"]))
            if not isinstance(value, list) or not all(isinstance(item, str) for item in value):
                raise TypeError("policy output must be list[str]")
            rows.append(
                {
                    "id": probe["id"],
                    "output": value,
                    "error": "",
                    "elapsed_us": (time.perf_counter_ns() - started) / 1000.0,
                }
            )
        except Exception as exc:  # noqa: BLE001
            rows.append(
                {
                    "id": probe["id"],
                    "output": None,
                    "error": f"{type(exc).__name__}: {exc}",
                    "elapsed_us": (time.perf_counter_ns() - started) / 1000.0,
                }
            )
    json.dump(rows, sys.stdout, separators=(",", ":"))


if __name__ == "__main__":
    main()



==> artifact/scripts/build_manifest.py <==
#!/usr/bin/env python3
from __future__ import annotations

import hashlib
import json
from pathlib import Path


ROOT = Path(__file__).resolve().parents[1]
MANIFEST = ROOT / "ARTIFACT_MANIFEST.json"
EXCLUDED_PARTS = {".venv", "__pycache__"}
EXCLUDED_SUFFIXES = {".aux", ".blg", ".log", ".out"}


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


def role(path: Path) -> str:
    rel = path.relative_to(ROOT)
    if rel.parts[0] == "data":
        return "frozen_input"
    if rel.parts[0] == "results":
        return "generated_result"
    if rel.parts[0] == "figures":
        return "generated_figure"
    if rel.parts[0] in {"faultlens", "scripts", "tests"}:
        return "source_or_test"
    return "documentation_or_build"


def main() -> None:
    files = []
    for path in sorted(ROOT.rglob("*")):
        if not path.is_file() or path == MANIFEST:
            continue
        rel = path.relative_to(ROOT)
        if any(part in EXCLUDED_PARTS for part in rel.parts):
            continue
        if path.suffix in EXCLUDED_SUFFIXES:
            continue
        files.append(
            {
                "path": str(rel),
                "role": role(path),
                "bytes": path.stat().st_size,
                "sha256": sha256(path),
            }
        )
    payload = {
        "schema_version": 2,
        "artifact": "FaultLens reproducibility artifact",
        "commands": {
            "full_reproduction": "make reproduce",
            "analysis": ".venv/bin/python scripts/run_experiments.py",
            "cached_replay": ".venv/bin/python scripts/replay_probe_selection.py",
            "tests": ".venv/bin/python -m unittest discover -s tests -v",
        },
        "randomness": {
            "bootstrap_repetitions": 20000,
            "bootstrap_seed_derivation": "first 64 bits of SHA-256 experiment label",
            "calibration_seeds": [1, 2, 3, 4, 5],
            "heldout_seeds": [6, 7, 8, 9, 10],
            "probe_selection_train_trials": [1, 2, 3],
            "probe_selection_test_trials": [4, 5],
            "random_probe_rankings_per_scenario": 200,
        },
        "files": files,
    }
    MANIFEST.write_text(json.dumps(payload, indent=2) + "\n")
    print(f"wrote {MANIFEST} with {len(files)} files")


if __name__ == "__main__":
    main()


==> artifact/scripts/make_figures.py <==
#!/usr/bin/env python3
from __future__ import annotations

import csv
from collections import defaultdict
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
from matplotlib.colors import LinearSegmentedColormap, Normalize
from matplotlib.patches import FancyArrowPatch, FancyBboxPatch


ROOT = Path(__file__).resolve().parents[1]
RESULTS = ROOT / "results"
FIGURES = ROOT / "figures"

NAVY = "#173B57"
TEAL = "#168C83"
MINT = "#79C7B7"
CORAL = "#E2674A"
AMBER = "#E5A83B"
SLATE = "#667085"
PALE = "#EEF3F5"
INK = "#17212B"

plt.rcParams.update(
    {
        "font.family": "DejaVu Sans",
        "font.size": 8.5,
        "axes.titlesize": 9.5,
        "axes.titleweight": "bold",
        "axes.labelsize": 8.5,
        "axes.edgecolor": "#AAB4BE",
        "axes.linewidth": 0.7,
        "xtick.labelsize": 7.5,
        "ytick.labelsize": 7.5,
        "legend.fontsize": 7.5,
        "figure.facecolor": "white",
        "axes.facecolor": "white",
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
    }
)


def rows(path: Path) -> list[dict[str, str]]:
    with path.open() as handle:
        return list(csv.DictReader(handle))


def save(fig, name: str) -> None:
    FIGURES.mkdir(parents=True, exist_ok=True)
    fig.savefig(FIGURES / f"{name}.pdf", bbox_inches="tight", pad_inches=0.04)
    fig.savefig(FIGURES / f"{name}.png", bbox_inches="tight", pad_inches=0.04, dpi=240)
    plt.close(fig)


def _aggregate_curve(data: list[dict[str, str]]) -> dict[tuple[str, int], dict[str, float]]:
    grouped: dict[tuple[str, int], list[dict[str, str]]] = defaultdict(list)
    for row in data:
        grouped[(row["method"], int(row["budget"]))].append(row)
    aggregate = {}
    for key, group in grouped.items():
        total = sum(int(row["killable"]) for row in group)
        aggregate[key] = {
            field: sum(float(row[field]) * int(row["killable"]) for row in group) / total
            for field in ("coverage", "coverage_q05", "coverage_q95")
        }
    return aggregate


def evidence_overview() -> None:
    mutation = rows(RESULTS / "mutation_results.csv")
    curve_data = rows(RESULTS / "probe_budget_curve.csv")
    faulty = [row for row in mutation if row["expected_equivalent"] == "0"]
    controls = [row for row in mutation if row["expected_equivalent"] == "1"]
    applicable = [row for row in faulty if row["applicable"] == "1"]
    static_only = sum(row["static_detected"] == "1" and int(row["killing_probes"]) == 0 for row in applicable)
    both = sum(row["static_detected"] == "1" and int(row["killing_probes"]) > 0 for row in applicable)
    dynamic_only = sum(row["static_detected"] == "0" and int(row["killing_probes"]) > 0 for row in applicable)

    fig = plt.figure(figsize=(7.25, 2.75))
    grid = fig.add_gridspec(1, 2, width_ratios=(0.92, 1.42), wspace=0.3)
    ax = fig.add_subplot(grid[0, 0])
    ax.set_title("A  Full-suite evidence", loc="left")
    ax.set_xlim(0, 1)
    ax.set_ylim(-0.55, 2.6)
    ax.axis("off")

    bars = [
        (2.05, "Fault candidates", [(len(applicable) / len(faulty), TEAL), (1 - len(applicable) / len(faulty), "#D7DEE3")]),
        (1.05, "Detection channels", [(static_only / len(applicable), AMBER), (both / len(applicable), NAVY), (dynamic_only / len(applicable), TEAL)]),
        (0.05, "Equivalent controls", [(1.0, "#D7DEE3")]),
    ]
    for y, label, segments in bars:
        left = 0.0
        for width, color in segments:
            ax.barh(y, width, left=left, height=0.34, color=color, edgecolor="white", linewidth=0.7)
            left += width
        ax.text(0, y + 0.27, label, ha="left", va="bottom", fontsize=8, fontweight="bold", color=INK)
    ax.text(0.03, 2.05, f"{len(applicable):,} applicable", va="center", color="white", fontweight="bold", fontsize=8)
    ax.text(0.98, 2.05, f"{len(faulty)-len(applicable)} equivalent\non audit domain", ha="right", va="center", color=INK, fontsize=6.5)
    ax.text(0.98, 1.05, f"{dynamic_only:,}", ha="right", va="center", color="white", fontweight="bold", fontsize=8)
    ax.text(0.01, 0.72, f"{static_only} static-only · {both} both", color=SLATE, fontsize=6.8)
    ax.text(0.03, 0.05, f"0 / {len(controls)} flagged", va="center", color=INK, fontweight="bold", fontsize=8)
    ax.text(0, -0.42, "static only     both     dynamic only", fontsize=6.8, color=SLATE)
    ax.scatter([0.01, 0.22, 0.38], [-0.28] * 3, s=20, c=[AMBER, NAVY, TEAL], marker="s", clip_on=False)

    ax = fig.add_subplot(grid[0, 1])
    ax.set_title("B  Cross-policy probe efficiency (trials 1–3 → 4–5)", loc="left")
    aggregate = _aggregate_curve(curve_data)
    budgets = sorted({budget for method, budget in aggregate if method == "hybrid" and budget <= 512})
    styles = {
        "active_greedy": ("Active greedy", NAVY, "o", "-"),
        "hybrid": ("Hybrid: active + diversity", TEAL, "o", "-"),
        "frequency": ("Frequency", SLATE, "^", "--"),
        "random": ("Random", CORAL, "", "--"),
    }
    for method in ("active_greedy", "hybrid", "frequency", "random"):
        label, color, marker, line = styles[method]
        values = [100 * aggregate[(method, budget)]["coverage"] for budget in budgets]
        ax.plot(budgets, values, label=label, color=color, marker=marker, linestyle=line, linewidth=1.8, markersize=3.2)
        if method == "random":
            low = [100 * aggregate[(method, budget)]["coverage_q05"] for budget in budgets]
            high = [100 * aggregate[(method, budget)]["coverage_q95"] for budget in budgets]
            ax.fill_between(budgets, low, high, color=CORAL, alpha=0.12, linewidth=0)
    hybrid32 = 100 * aggregate[("hybrid", 32)]["coverage"]
    ax.scatter([32], [hybrid32], s=82, facecolor="white", edgecolor=TEAL, linewidth=1.8, zorder=5)
    ax.annotate(
        f"{hybrid32:.1f}% at 32 probes\n(1.2–2.0% of full suite)",
        (32, hybrid32),
        xytext=(50, 84),
        textcoords="data",
        arrowprops={"arrowstyle": "->", "color": TEAL, "lw": 0.9},
        fontsize=7.2,
        color=INK,
    )
    ax.set_xscale("log", base=2)
    ax.set_xlim(0.9, 560)
    ax.set_ylim(45, 101.5)
    ax.set_xticks([1, 2, 4, 8, 16, 32, 64, 128, 256, 512])
    ax.set_xticklabels([1, 2, 4, 8, 16, 32, 64, 128, 256, 512])
    ax.set_xlabel("Probe budget (full suite: 1,620–2,700)")
    ax.set_ylabel("Held-out killable faults covered (%)")
    ax.grid(axis="y", color="#DCE3E8", linewidth=0.7)
    ax.legend(loc="lower right", frameon=False, ncol=2, columnspacing=0.9, handlelength=2.2)
    fig.tight_layout()
    save(fig, "evidence_overview")


def probe_small_multiples() -> None:
    data = rows(RESULTS / "probe_budget_curve.csv")
    scenarios = [("burst", "Burst"), ("composite", "Composite"), ("cycle", "Cycle"), ("rare", "Rare")]
    fig, axes = plt.subplots(2, 2, figsize=(7.2, 4.35), sharex=True, sharey=True)
    for ax, (scenario, title) in zip(axes.flat, scenarios):
        subset = [row for row in data if row["scenario"] == scenario and int(row["budget"]) <= 512]
        budgets = sorted({int(row["budget"]) for row in subset})
        for method, color, label, style in (
            ("active_greedy", NAVY, "Active", "-"),
            ("hybrid", TEAL, "Hybrid", "-"),
            ("random", CORAL, "Random", "--"),
        ):
            lookup = {int(row["budget"]): row for row in subset if row["method"] == method}
            values = [100 * float(lookup[budget]["coverage"]) for budget in budgets]
            ax.plot(budgets, values, color=color, label=label, linestyle=style, linewidth=1.7, marker="o" if method != "random" else None, markersize=2.8)
            if method == "random":
                low = [100 * float(lookup[budget]["coverage_q05"]) for budget in budgets]
                high = [100 * float(lookup[budget]["coverage_q95"]) for budget in budgets]
                ax.fill_between(budgets, low, high, color=CORAL, alpha=0.13, linewidth=0)
        ax.set_title(title, loc="left")
        ax.set_xscale("log", base=2)
        ax.set_xlim(0.9, 560)
        ax.set_ylim(0, 102)
        ax.grid(axis="y", color="#E0E6EA", linewidth=0.7)
    for ax in axes[:, 0]:
        ax.set_ylabel("Fault coverage (%)")
    for ax in axes[-1, :]:
        ax.set_xlabel("Probe budget")
    axes[0, 0].legend(frameon=False, ncol=3, loc="lower right")
    fig.suptitle("Budget curves on held-out policy generations", x=0.07, ha="left", y=1.01, fontweight="bold")
    fig.tight_layout()
    save(fig, "probe_budget_scenarios")


def failure_atlas() -> None:
    data = rows(RESULTS / "failure_atlas.csv")
    fault_order = sorted({row["fault_family"] for row in data})
    probe_order = [family for family in ("repeat", "threshold", "multiplicity", "permutation", "mixed", "catalog") if any(row["probe_family"] == family for row in data)]
    matrix = np.zeros((len(fault_order), len(probe_order)))
    counts = np.zeros(len(fault_order), dtype=int)
    for i, fault in enumerate(fault_order):
        fault_rows = [row for row in data if row["fault_family"] == fault]
        denominators = [int(row["killable"]) for row in fault_rows if row["probe_family"] == probe_order[0]]
        counts[i] = sum(denominators)
        for j, probe in enumerate(probe_order):
            cells = [row for row in fault_rows if row["probe_family"] == probe]
            total = sum(int(row["killable"]) for row in cells)
            killed = sum(int(row["killed"]) for row in cells)
            matrix[i, j] = killed / total if total else 0.0

    cmap = LinearSegmentedColormap.from_list("faultlens", ["#F4F6F8", "#B9DED6", TEAL, NAVY])
    fig = plt.figure(figsize=(7.2, 4.3))
    grid = fig.add_gridspec(1, 2, width_ratios=(8.5, 1.0), wspace=0.08)
    ax = fig.add_subplot(grid[0, 0])
    image = ax.imshow(matrix, cmap=cmap, vmin=0, vmax=1, aspect="auto")
    labels = [name.replace("_", " ") for name in fault_order]
    ax.set_yticks(np.arange(len(labels)), labels)
    ax.set_xticks(np.arange(len(probe_order)), [name.replace("_", " ") for name in probe_order], rotation=24, ha="right")
    for i in range(matrix.shape[0]):
        for j in range(matrix.shape[1]):
            value = matrix[i, j]
            ax.text(j, i, f"{100*value:.0f}", ha="center", va="center", fontsize=6.7, color="white" if value > 0.6 else INK, fontweight="bold" if value > 0.95 else "normal")
    ax.set_title("Failure atlas: which probe families expose which faults?", loc="left", pad=9)
    for spine in ax.spines.values():
        spine.set_visible(False)
    cbar = fig.colorbar(image, ax=ax, orientation="horizontal", fraction=0.045, pad=0.18, aspect=35)
    cbar.set_label("Coverage", fontsize=7.5)
    cbar.set_ticks([0, 0.5, 1])
    cbar.set_ticklabels(["0%", "50%", "100%"])

    count_ax = fig.add_subplot(grid[0, 1], sharey=ax)
    count_ax.barh(np.arange(len(counts)), counts, color="#B7C2CA", height=0.72)
    for i, value in enumerate(counts):
        count_ax.text(value + max(counts) * 0.03, i, str(value), va="center", fontsize=6.8, color=INK)
    count_ax.set_title("n", fontsize=8, pad=9)
    count_ax.set_xlim(0, max(counts) * 1.38)
    count_ax.tick_params(left=False, labelleft=False, bottom=False, labelbottom=False)
    for spine in count_ax.spines.values():
        spine.set_visible(False)
    fig.tight_layout()
    save(fig, "failure_atlas")


def risk_frontier() -> None:
    summaries = {row["method"]: row for row in rows(RESULTS / "heldout_summary.csv")}
    sweep = rows(RESULTS / "margin_sweep.csv")
    fig, axes = plt.subplots(1, 2, figsize=(7.2, 3.15), gridspec_kw={"width_ratios": (1.05, 1.15)})

    ax = axes[0]
    methods = [
        ("free_program", CORAL, "X"),
        ("structured_reference", SLATE, "s"),
        ("calibration_mean", AMBER, "D"),
        ("faultlens_conservative", NAVY, "o"),
        ("faultlens_balanced", TEAL, "o"),
        ("evaluation_oracle", INK, "*"),
    ]
    coordinates = {}
    for key, color, marker in methods:
        row = summaries[key]
        x = float(row["mean_p95_ms"])
        y = float(row["mean_violations"])
        coordinates[key] = (x, y)
        regressions = int(row["severe_p95_regression_groups"])
        size = 46 + 7 * regressions
        face = "none" if key in ("faultlens_conservative", "evaluation_oracle") else color
        ax.scatter(x, y, s=size, facecolor=face, edgecolor=color if face == "none" else "white", marker=marker, linewidth=1.2 if face == "none" else 0.7, zorder=4 if face == "none" else 3)
    annotations = [
        ("free_program", "Free program", (5, -2)),
        ("structured_reference", "Structured ≈ Safe", (6, 6)),
        ("faultlens_balanced", "FaultLens-Balanced", (7, 7)),
        ("calibration_mean", "Mean select ≈ Oracle", (8, -13)),
    ]
    for key, label, offset in annotations:
        ax.annotate(label, coordinates[key], xytext=offset, textcoords="offset points", fontsize=6.8, color=INK)
    ax.set_xlabel("Held-out mean p95 latency (ms)  ← better")
    ax.set_ylabel("Held-out operational violations  ← better")
    ax.grid(color="#E0E6EA", linewidth=0.7)
    ax.set_title("A  Risk–utility frontier", loc="left")
    ax.text(0.98, 0.96, "marker size ∝ severe\np95-regression groups", transform=ax.transAxes, ha="right", va="top", fontsize=6.5, color=SLATE)

    ax = axes[1]
    margins = [float(row["p95_margin"]) for row in sweep]
    losses = [float(row["mean_loss"]) for row in sweep]
    violations = [float(row["mean_violations"]) for row in sweep]
    regressions = [int(row["severe_p95_regression_groups"]) for row in sweep]
    scatter = ax.scatter(margins, losses, s=[45 + 16 * value for value in regressions], c=violations, cmap=LinearSegmentedColormap.from_list("viol", [TEAL, AMBER, CORAL]), edgecolor="white", linewidth=0.8, zorder=3)
    ax.plot(margins, losses, color=NAVY, linewidth=1.3, alpha=0.75)
    for x, y, count in zip(margins, losses, regressions):
        if count:
            ax.annotate(f"{count}R", (x, y), ha="center", va="center", fontsize=6.2, color="white", fontweight="bold")
    ax.axvspan(0, 0.2, color=TEAL, alpha=0.07)
    ax.text(0.02, max(losses) - 0.00025, "zero observed severe regressions", color=TEAL, fontsize=6.7)
    ax.set_xlabel("Declared p95-harm margin")
    ax.set_ylabel("Held-out normalized loss")
    ax.set_title("B  Declared operating point", loc="left")
    ax.grid(color="#E0E6EA", linewidth=0.7)
    cbar = fig.colorbar(scatter, ax=ax, fraction=0.05, pad=0.03)
    cbar.set_label("Mean violations", fontsize=7)
    fig.tight_layout()
    save(fig, "risk_frontier")


def operator_generalization() -> None:
    data = [
        row for row in rows(RESULTS / "operator_holdout.csv")
        if int(row["budget"]) == 32 and int(row["killable"]) > 0
    ]
    families = sorted({row["heldout_fault_family"] for row in data})
    points = []
    for family in families:
        by_method = {}
        total = 0
        for method in ("active_greedy", "hybrid"):
            group = [row for row in data if row["heldout_fault_family"] == family and row["method"] == method]
            killed = sum(int(row["killed"]) for row in group)
            total = sum(int(row["killable"]) for row in group)
            by_method[method] = killed / total
        points.append((family, by_method["active_greedy"], by_method["hybrid"], total))
    points.sort(key=lambda item: (item[2] - item[1], item[2]), reverse=True)

    macro = {}
    for method in ("active_greedy", "hybrid"):
        values = [float(row["coverage"]) for row in data if row["method"] == method]
        macro[method] = sum(values) / len(values)

    fig, ax = plt.subplots(figsize=(7.2, 3.75))
    y = np.arange(len(points))
    for index, (family, active, hybrid, total) in enumerate(points):
        ax.plot([100 * active, 100 * hybrid], [index, index], color="#CBD4DA", linewidth=2.4, zorder=1)
        ax.scatter(100 * active, index, color=NAVY, s=34, zorder=2)
        ax.scatter(100 * hybrid, index, color=TEAL, s=34, zorder=3)
        ax.text(101.5, index, f"n={total}", va="center", fontsize=6.7, color=SLATE)
    ax.set_yticks(y, [item[0].replace("_", " ") for item in points])
    ax.set_xlim(25, 111)
    ax.set_xticks([25, 50, 75, 100], ["25%", "50%", "75%", "100%"])
    ax.set_xlabel("Coverage of an entirely held-out fault family at 32 probes")
    ax.grid(axis="x", color="#E0E6EA", linewidth=0.7)
    ax.invert_yaxis()
    ax.set_title("Diversity improves unseen-fault generalization", loc="left")
    ax.text(0.64, 1.025, "● Active greedy", transform=ax.transAxes, color=NAVY, fontsize=7.5, va="bottom")
    ax.text(0.82, 1.025, "● Hybrid", transform=ax.transAxes, color=TEAL, fontsize=7.5, va="bottom")
    ax.text(
        0.01,
        0.03,
        f"scenario–family macro: {100*macro['active_greedy']:.1f}% → {100*macro['hybrid']:.1f}%",
        transform=ax.transAxes,
        ha="left",
        va="bottom",
        color=TEAL,
        fontsize=7.5,
        fontweight="bold",
    )
    for spine in ("top", "right"):
        ax.spines[spine].set_visible(False)
    fig.tight_layout()
    save(fig, "operator_generalization")


def admission_landscape() -> None:
    decisions = rows(RESULTS / "selection_decisions.csv")
    heldout = rows(RESULTS / "heldout_scores.csv")
    scenarios = ["burst", "composite", "cycle", "rare"]
    labels = [f"T{trial} · {scenario}" for trial in range(1, 6) for scenario in scenarios]
    values = np.zeros((20, 5))
    texts: list[list[str]] = []
    row_id = 0
    for trial in range(1, 6):
        for scenario in scenarios:
            safe = next(row for row in decisions if row["profile"] == "conservative" and int(row["trial"]) == trial and row["scenario"] == scenario)
            balanced = next(row for row in decisions if row["profile"] == "balanced" and int(row["trial"]) == trial and row["scenario"] == scenario)
            free = [row for row in heldout if row["method"] == "free_program" and int(row["trial"]) == trial and row["scenario"] == scenario]
            relative = sum(float(row["p95_relative_to_reference"]) for row in free) / len(free)
            values[row_id] = [
                int(safe["contract_ok"]),
                safe["choice"] == "agent_program_python",
                balanced["choice"] == "agent_program_python",
                min(float(safe["p95_harm_ucb95"]) / 0.5, 1.0),
                min(max((relative - 0.75) / 0.75, 0), 1),
            ]
            texts.append(
                [
                    "pass" if int(safe["contract_ok"]) else "fail",
                    "P" if safe["choice"] == "agent_program_python" else "S",
                    "P" if balanced["choice"] == "agent_program_python" else "S",
                    f"{float(safe['p95_harm_ucb95']):+.2f}",
                    f"{relative:.2f}×",
                ]
            )
            row_id += 1

    fig, ax = plt.subplots(figsize=(5.7, 5.0))
    colors = np.empty((20, 5, 4))
    good_bad = [CORAL, TEAL]
    choice = ["#D7DEE3", NAVY]
    harm_cmap = LinearSegmentedColormap.from_list("harm", ["#DCEFEA", AMBER, CORAL])
    for i in range(20):
        colors[i, 0] = plt.matplotlib.colors.to_rgba(good_bad[int(values[i, 0])])
        colors[i, 1] = plt.matplotlib.colors.to_rgba(choice[int(values[i, 1])])
        colors[i, 2] = plt.matplotlib.colors.to_rgba(choice[int(values[i, 2])])
        colors[i, 3] = harm_cmap(values[i, 3])
        colors[i, 4] = harm_cmap(values[i, 4])
    ax.imshow(colors, aspect="auto")
    ax.set_xticks(np.arange(5), ["Contract", "Safe\nchoice", "Balanced\nchoice", "Cal. p95\nUCB", "Held-out\nfree/ref"], fontsize=7.5)
    ax.set_yticks(np.arange(20), labels, fontsize=6.8)
    ax.tick_params(top=True, labeltop=True, bottom=False, labelbottom=False, length=0)
    for i in range(20):
        for j in range(5):
            dark = j in (1, 2) and values[i, j] == 1
            ax.text(j, i, texts[i][j], ha="center", va="center", fontsize=6.3, color="white" if dark else INK, fontweight="bold" if j < 3 else "normal")
    ax.set_xticks(np.arange(-0.5, 5, 1), minor=True)
    ax.set_yticks(np.arange(-0.5, 20, 1), minor=True)
    ax.grid(which="minor", color="white", linewidth=1.5)
    ax.tick_params(which="minor", bottom=False, left=False)
    ax.set_title("Policy-level admission landscape", loc="left", pad=30)
    ax.set_xlabel("P = free program; S = structured fallback", labelpad=8)
    fig.tight_layout()
    save(fig, "admission_landscape")


def heldout_figure() -> None:
    data = rows(RESULTS / "heldout_summary.csv")
    order = ["free_program", "structured_reference", "calibration_mean", "faultlens_conservative", "faultlens_balanced", "evaluation_oracle"]
    labels = ["Free\nprogram", "Structured", "Mean\nselect", "FaultLens\nSafe", "FaultLens\nBalanced", "Oracle"]
    lookup = {row["method"]: row for row in data}
    means = [float(lookup[key]["mean_normalized_loss"]) for key in order]
    low = [means[i] - float(lookup[key]["loss_ci95_low"]) for i, key in enumerate(order)]
    high = [float(lookup[key]["loss_ci95_high"]) - means[i] for i, key in enumerate(order)]
    regressions = [int(lookup[key]["severe_p95_regression_groups"]) for key in order]
    fig, ax = plt.subplots(figsize=(7.2, 3.1))
    colors = [CORAL, SLATE, AMBER, NAVY, TEAL, INK]
    x = np.arange(len(order))
    bars = ax.bar(x, means, yerr=np.array([low, high]), capsize=3, color=colors, edgecolor="white", linewidth=0.7)
    for bar, count in zip(bars, regressions):
        ax.text(bar.get_x() + bar.get_width() / 2, bar.get_height() + 0.005, f"{count}/20 R", ha="center", fontsize=7, fontweight="bold")
    ax.set_ylabel("Held-out normalized loss (lower is better)")
    ax.set_xticks(x, labels)
    ax.set_ylim(0, max(means) * 1.28)
    ax.grid(axis="y", color="#E0E6EA", linewidth=0.7)
    ax.set_title("Held-out utility with severe p95-regression counts", loc="left")
    fig.tight_layout()
    save(fig, "heldout_risk")


def main() -> None:
    evidence_overview()
    probe_small_multiples()
    failure_atlas()
    risk_frontier()
    operator_generalization()
    admission_landscape()
    heldout_figure()
    print(f"wrote figures to {FIGURES}")


if __name__ == "__main__":
    main()


==> artifact/scripts/replay_probe_selection.py <==
#!/usr/bin/env python3
from __future__ import annotations

import csv
import json
import sys
from pathlib import Path


ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from faultlens.coverage import analyze_probe_budgets  # noqa: E402


def write_csv(path: Path, rows: list[dict]) -> None:
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def main() -> None:
    results = ROOT / "results"
    with (results / "counterfactual_replay.jsonl").open() as handle:
        replay = [json.loads(line) for line in handle]
    with (results / "probe_catalog.csv").open() as handle:
        catalog = list(csv.DictReader(handle))
    analysis = analyze_probe_budgets(replay, catalog)
    write_csv(results / "probe_budget_curve.csv", analysis["curve"])
    write_csv(results / "probe_selection.csv", analysis["rankings"])
    write_csv(results / "operator_holdout.csv", analysis["operator_holdout"])
    write_csv(results / "failure_atlas.csv", analysis["failure_atlas"])
    print(f"replayed {len(replay):,} mutant outcomes without policy or database execution")


if __name__ == "__main__":
    main()


==> artifact/scripts/run_experiments.py <==
#!/usr/bin/env python3
from __future__ import annotations

import csv
import json
import sys
import tempfile
import time
from collections import defaultdict
from pathlib import Path


ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from faultlens.audit import audit_policy  # noqa: E402
from faultlens.coverage import analyze_probe_budgets  # noqa: E402
from faultlens.mutations import generate_mutations  # noqa: E402
from faultlens.probes import build_probes, catalog_rows  # noqa: E402
from faultlens.selection import read_rows, run_selection_experiment  # noqa: E402
from faultlens.spec import load_specs  # noqa: E402


def write_csv(path: Path, rows: list[dict]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    if not rows:
        path.write_text("")
        return
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0].keys()))
        writer.writeheader()
        writer.writerows(rows)


def write_jsonl(path: Path, rows: list[dict]) -> None:
    with path.open("w") as handle:
        for row in rows:
            handle.write(json.dumps(row, sort_keys=True, separators=(",", ":")) + "\n")


def static_keys(audit: dict) -> set[tuple[str, str]]:
    return {
        (str(row["code"]), str(row["message"]))
        for row in audit["static_violations"]
    }


def contract_ok(audit: dict) -> bool:
    return bool(
        audit["static_ok"]
        and audit["runtime_ok"]
        and audit["invalid_output_count"] == 0
        and audit["repeat_violation_count"] == 0
        and audit["duplicate_violation_count"] == 0
        and audit["permutation_violation_count"] == 0
    )


def main() -> None:
    frozen = ROOT / "data" / "frozen"
    results = ROOT / "results"
    results.mkdir(parents=True, exist_ok=True)
    specs = load_specs(frozen / "scenarios.json")

    audits = {}
    audit_details = []
    audit_rows = []
    mutation_rows = []
    replay_rows = []
    probe_catalog = []
    executed_probe_calls = 0
    for scenario, spec in sorted(specs.items()):
        probe_catalog.extend(catalog_rows(spec, build_probes(spec)))

    with tempfile.TemporaryDirectory(prefix="faultlens-mutants-") as temp_name:
        temp = Path(temp_name)
        for trial in range(1, 6):
            for scenario, spec in sorted(specs.items()):
                policy = frozen / "policies" / f"trial{trial}" / scenario / "program_memory.py"
                audit_started = time.perf_counter()
                baseline = audit_policy(policy, spec)
                audit_wall_ms = (time.perf_counter() - audit_started) * 1000.0
                executed_probe_calls += int(baseline["probe_count"])
                audits[(trial, scenario)] = baseline
                detail = dict(baseline)
                detail["trial"] = trial
                audit_details.append(detail)
                audit_rows.append(
                    {
                        "trial": trial,
                        "scenario": scenario,
                        "static_ok": int(baseline["static_ok"]),
                        "contract_ok": int(contract_ok(baseline)),
                        "static_violations": baseline["static_violation_count"],
                        "probes": baseline["probe_count"],
                        "invalid_outputs": baseline["invalid_output_count"],
                        "reference_disagreement_rate": baseline["reference_disagreement_rate"],
                        "repeat_violations": baseline["repeat_violation_count"],
                        "duplicate_violations": baseline["duplicate_violation_count"],
                        "permutation_violations": baseline["permutation_violation_count"],
                        "median_probe_us": baseline["median_probe_us"],
                        "total_probe_us": baseline["total_probe_us"],
                        "audit_wall_ms": audit_wall_ms,
                        "behavior_sha256": baseline["behavior_sha256"],
                    }
                )
                baseline_static = static_keys(baseline)
                source = policy.read_text()
                cases = generate_mutations(source, spec)
                for case in cases:
                    mutant_path = temp / f"trial{trial}-{scenario}-{case.mutation_id}.py"
                    mutant_path.write_text(case.source)
                    mutant = audit_policy(mutant_path, spec)
                    executed_probe_calls += int(mutant["probe_count"])
                    new_static = static_keys(mutant) - baseline_static
                    probe_kills = sorted(
                        probe_id
                        for probe_id, output in baseline["outputs"].items()
                        if mutant["outputs"].get(probe_id) != output
                    )
                    static_detected = bool(new_static)
                    detected = bool(static_detected or probe_kills)
                    applicable = True if case.expected_equivalent else detected
                    mutation_uid = f"t{trial}:{scenario}:{case.mutation_id}"
                    replay_rows.append(
                        {
                            "mutation_uid": mutation_uid,
                            "trial": trial,
                            "scenario": scenario,
                            "mutation_id": case.mutation_id,
                            "family": case.family,
                            "instance": case.instance,
                            "expected_equivalent": case.expected_equivalent,
                            "applicable": applicable,
                            "static_detected": static_detected,
                            "baseline_contract_ok": contract_ok(baseline),
                            "probe_kills": probe_kills,
                        }
                    )
                    mutation_rows.append(
                        {
                            "mutation_uid": mutation_uid,
                            "trial": trial,
                            "scenario": scenario,
                            "mutation_id": case.mutation_id,
                            "mutation_family": case.family,
                            "instance": case.instance,
                            "expected_equivalent": int(case.expected_equivalent),
                            "applicable": int(applicable),
                            "detected": int(detected),
                            "static_detected": int(static_detected),
                            "new_static_violations": len(new_static),
                            "invalid_output_delta": mutant["invalid_output_count"]
                            - baseline["invalid_output_count"],
                            "killing_probes": len(probe_kills),
                        }
                    )

    mutation_summary = []
    by_kind = defaultdict(list)
    for row in mutation_rows:
        by_kind[row["mutation_family"]].append(row)
    for kind, group in sorted(by_kind.items()):
        applicable = [row for row in group if int(row["applicable"])]
        detected = sum(int(row["detected"]) for row in applicable)
        mutation_summary.append(
            {
                "mutation_family": kind,
                "expected_equivalent": group[0]["expected_equivalent"],
                "generated_cases": len(group),
                "applicable_cases": len(applicable),
                "detected": detected,
                "detection_rate": detected / len(applicable) if applicable else 0.0,
                "static_detections": sum(int(row["static_detected"]) for row in applicable),
                "dynamic_detections": sum(int(row["killing_probes"]) > 0 for row in applicable),
            }
        )

    coverage = analyze_probe_budgets(replay_rows, probe_catalog)
    selection = run_selection_experiment(read_rows(frozen / "seed_metrics.csv"), audits)
    write_csv(results / "policy_audit.csv", audit_rows)
    (results / "policy_audit_details.json").write_text(json.dumps(audit_details, indent=2) + "\n")
    write_csv(results / "probe_catalog.csv", probe_catalog)
    write_jsonl(results / "counterfactual_replay.jsonl", replay_rows)
    write_csv(results / "mutation_results.csv", mutation_rows)
    write_csv(results / "mutation_summary.csv", mutation_summary)
    write_csv(results / "probe_budget_curve.csv", coverage["curve"])
    write_csv(results / "probe_selection.csv", coverage["rankings"])
    write_csv(results / "operator_holdout.csv", coverage["operator_holdout"])
    write_csv(results / "failure_atlas.csv", coverage["failure_atlas"])
    write_csv(results / "selection_decisions.csv", selection["decisions"])
    write_csv(results / "heldout_scores.csv", selection["heldout"])
    write_csv(results / "heldout_summary.csv", selection["summaries"])
    write_csv(results / "scenario_summary.csv", selection["scenario_summary"])
    write_csv(results / "margin_sweep.csv", selection["margin_sweep"])
    write_csv(results / "calibration_sensitivity.csv", selection["calibration_sensitivity"])

    run_manifest = {
        "schema_version": 2,
        "inputs": ["data/frozen/scenarios.json", "data/frozen/seed_metrics.csv", "data/frozen/policies/**"],
        "calibration_seeds": [1, 2, 3, 4, 5],
        "heldout_seeds": [6, 7, 8, 9, 10],
        "probe_selection_train_trials": [1, 2, 3],
        "probe_selection_test_trials": [4, 5],
        "bootstrap_repetitions": 20000,
        "random_probe_repetitions": 200,
        "mutation_cases": len(mutation_rows),
        "counterfactual_rows": len(replay_rows),
        "policy_audits": len(audit_rows),
        "full_suite_probe_counts": {
            scenario: len(build_probes(spec)) for scenario, spec in sorted(specs.items())
        },
        "executed_policy_probe_calls": executed_probe_calls,
        "outputs": [
            "results/policy_audit.csv",
            "results/policy_audit_details.json",
            "results/probe_catalog.csv",
            "results/counterfactual_replay.jsonl",
            "results/mutation_results.csv",
            "results/mutation_summary.csv",
            "results/probe_budget_curve.csv",
            "results/probe_selection.csv",
            "results/operator_holdout.csv",
            "results/failure_atlas.csv",
            "results/selection_decisions.csv",
            "results/heldout_scores.csv",
            "results/heldout_summary.csv",
            "results/scenario_summary.csv",
            "results/margin_sweep.csv",
            "results/calibration_sensitivity.csv",
        ],
    }
    (results / "run_manifest.json").write_text(json.dumps(run_manifest, indent=2) + "\n")
    print(
        f"wrote {len(audit_rows)} audits, {len(mutation_rows)} mutations, "
        f"{executed_probe_calls:,} policy-probe executions, and held-out selection results"
    )


if __name__ == "__main__":
    main()


==> artifact/tests/test_faultlens.py <==
from __future__ import annotations

import tempfile
import unittest
from pathlib import Path

from faultlens.audit import audit_policy
from faultlens.coverage import analyze_probe_budgets
from faultlens.mutations import generate_mutations
from faultlens.probes import build_probes
from faultlens.spec import ScenarioSpec, structured_choice
from faultlens.static_analysis import scan_policy
from faultlens.statistics import bootstrap_upper_bound


def spec() -> ScenarioSpec:
    return ScenarioSpec(
        name="toy",
        title="Toy",
        rounds=4,
        budget=1,
        threshold_ms=2.0,
        templates=("q1", "q2"),
        valid_indexes=("idx1", "idx2"),
        reference_memory={
            "schedule_rules": [
                {"index": "idx1", "round_mod": 2, "active_start": 0, "active_end": 0, "score": 1.0},
                {"index": "idx2", "round_mod": 2, "active_start": 1, "active_end": 1, "score": 1.0},
            ],
            "event_rules": [],
        },
    )


class FaultLensTest(unittest.TestCase):
    def test_structured_choice(self) -> None:
        self.assertEqual(structured_choice(spec(), 1, []), ["idx1"])
        self.assertEqual(structured_choice(spec(), 2, []), ["idx2"])

    def test_probe_count(self) -> None:
        self.assertEqual(len(build_probes(spec())), 108)

    def test_parameterized_mutation_corpus(self) -> None:
        source = 'def choose_indexes(round_id, slow_queries):\n    return ["idx1"]\n'
        cases = generate_mutations(source, spec())
        self.assertEqual(len(cases), 108)
        self.assertEqual(sum(case.expected_equivalent for case in cases), 10)
        self.assertEqual(len({case.mutation_id for case in cases}), 108)

    def test_static_allow_and_reject(self) -> None:
        with tempfile.TemporaryDirectory() as name:
            good = Path(name) / "good.py"
            good.write_text('def choose_indexes(round_id, slow_queries):\n    return ["idx1"]\n')
            bad = Path(name) / "bad.py"
            bad.write_text('import os\ndef choose_indexes(round_id, slow_queries):\n    return ["idx1"]\n')
            self.assertTrue(scan_policy(good)["ok"])
            self.assertFalse(scan_policy(bad)["ok"])

    def test_end_to_end_audit(self) -> None:
        with tempfile.TemporaryDirectory() as name:
            policy = Path(name) / "policy.py"
            policy.write_text(
                "def choose_indexes(round_id, slow_queries):\n"
                "    return ['idx1'] if round_id % 2 == 1 else ['idx2']\n"
            )
            result = audit_policy(policy, spec())
            self.assertTrue(result["static_ok"])
            self.assertEqual(result["invalid_output_count"], 0)
            self.assertEqual(result["reference_disagreement_count"], 0)

    def test_bootstrap_is_deterministic(self) -> None:
        first = bootstrap_upper_bound([1.0, 2.0, 3.0], "same", reps=500)
        second = bootstrap_upper_bound([1.0, 2.0, 3.0], "same", reps=500)
        self.assertEqual(first, second)

    def test_probe_selection_generalizes_by_trial(self) -> None:
        catalog = [
            {"scenario": "toy", "probe_id": "p1", "family": "a", "case": "x", "round_id": 1},
            {"scenario": "toy", "probe_id": "p2", "family": "b", "case": "y", "round_id": 2},
        ]
        replay = []
        for trial in range(1, 6):
            replay.append(
                {
                    "mutation_uid": f"m{trial}",
                    "trial": trial,
                    "scenario": "toy",
                    "family": "fault",
                    "expected_equivalent": False,
                    "applicable": True,
                    "static_detected": False,
                    "baseline_contract_ok": True,
                    "probe_kills": ["p1"],
                }
            )
        analysis = analyze_probe_budgets(replay, catalog, random_repetitions=5)
        first = next(
            row for row in analysis["curve"]
            if row["method"] == "active_greedy" and row["budget"] == 1
        )
        self.assertEqual(first["coverage"], 1.0)


if __name__ == "__main__":
    unittest.main()

